Understanding Concurrent Transmissions: The Impact of Carrier Frequency Offset and RF Interference on Physical Layer Performance

The popularity of concurrent transmissions (CT) has soared after recent studies have shown their feasibility on the four physical layers specified by BLE 5, hence providing an alternative to the use of IEEE 802.15.4 for the design of reliable and efficient low-power wireless protocols. However, to date, the extent to which physical layer properties affect the performance of CT has not yet been investigated in detail. This paper fills this gap and provides an extensive study on the impact of the physical layer on CT-based solutions using IEEE 802.15.4 and BLE 5. We first highlight through simulation how the impact of errors induced by relative carrier frequency offsets on the performance of CT highly depends on the choice of the underlying physical layer. We then confirm these observations experimentally on real hardware and with varying environmental conditions through an analysis of the bit error distribution across received packets, unveiling possible techniques to effectively handle these errors. We further study the performance of CT-based data collection and dissemination protocols in the presence of RF interference on a large-scale testbed, deriving insights on how the employed physical layer affects their dependability.

==> figures_response/pdfcropall.sh <==
#!/bin/bash
CURRENT_DIR=$PWD

for i in *.pdf; do
    [ -f "$i" ] || break
    pdfcrop --margins="100 0 125 50" $i $i
    python3 add_text.py -f $i -o new_${i} -y "# Bit Errors" -x "Bit Index in Packet"
done
for i in *.pdf; do
    [ -f "$i" ] || break
    pdfcrop --margins="0 0 125 0" new_${i} new_${i}
done


    
    

cd $CURRENT_DIR


